Lepton-flavour non-universality of $\bar{B}\to D^*\ell \bar\nu$ angular distributions in and beyond the Standard Model

We analyze in detail the angular distributions in $\bar{B}\to D^*\ell \bar\nu$ decays, with a focus on lepton-flavour non-universality. We investigate the minimal number of angular observables that fully describes current and upcoming datasets, and explore their sensitivity to physics beyond the Standard Model (BSM) in the most general weak effective theory. We apply our findings to the current datasets, extract the non-redundant set of angular observables from the data, and compare to precise SM predictions that include lepton-flavour universality violating mass effects. Our analysis shows that the current presentation of the experimental data is not ideal and prohibits the extraction of the full set of relevant BSM parameters, since the number of independent angular observables that can be inferred from data is limited to only four. We uncover a $\sim4\sigma$ tension between data and predictions that is hidden in the redundant presentation of the Belle 2018 data on $\bar{B}\to D^*\ell \bar\nu$ decays. This tension specifically involves observables that probe $e-\mu$ lepton-flavour universality. However, we find inconsistencies in these data, which renders results based on it suspicious. Nevertheless, we discuss which generic BSM scenarios could explain the tension, in the case that the inconsistencies do not affect the data materially. Our findings highlight that $e-\mu$ non-universality in the SM, introduced by the finite muon mass, is already significant in a subset of angular observables with respect to the experimental precision.

==> anc/README.txt <==
The ancillary files SM_pred_e_mu.txt and SM_pred_sumX_DeltaX.txt contain the central values and correlations of the SM predictions of Table III.

The notation used in these files is slightly different from the one used in the paper:

PAPER          ANCILLARY FILES
x_i^{(l)}      P(w_min,w_max) * 0.05
Sigma X        Xbar

In addition, in the files we give the branching ratio (BR) times |Vcb|^2 instead of the decay rate.

==> anc/SM_pred_e_mu.txt <==
  type: MultivariateGaussian(Covariance)
  dim: 30
  observables:
  - B->D^*lnu::BR
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::BR
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::P(w_min,w_max)
  - B->D^*lnu::F_L
  - B->D^*lnu::F_L
  - B->D^*lnu::A_FB
  - B->D^*lnu::A_FB
  - B->D^*lnu::Ftilde_L
  - B->D^*lnu::Ftilde_L
  - B->D^*lnu::J_3
  - B->D^*lnu::J_3
  kinematics:
  - q2_max: 10.688
    q2_min: 0.0751
  - w_max: 1.05
    w_min: 1.0
  - w_max: 1.1
    w_min: 1.05
  - w_max: 1.15
    w_min: 1.1
  - w_max: 1.2
    w_min: 1.15
  - w_max: 1.25
    w_min: 1.2
  - w_max: 1.3
    w_min: 1.25
  - w_max: 1.35
    w_min: 1.3
  - w_max: 1.4
    w_min: 1.35
  - w_max: 1.45
    w_min: 1.4
  - w_max: 1.5
    w_min: 1.45
  - q2_max: 10.688
    q2_min: 0.0751
  - w_max: 1.05
    w_min: 1.0
  - w_max: 1.1
    w_min: 1.05
  - w_max: 1.15
    w_min: 1.1
  - w_max: 1.2
    w_min: 1.15
  - w_max: 1.25
    w_min: 1.2
  - w_max: 1.3
    w_min: 1.25
  - w_max: 1.35
    w_min: 1.3
  - w_max: 1.4
    w_min: 1.35
  - w_max: 1.45
    w_min: 1.4
  - w_max: 1.5
    w_min: 1.45
  - q2_max: 10.688
    q2_min: 0.0751
  - q2_max: 10.688
    q2_min: 0.0751
  - q2_max: 10.688
    q2_min: 0.0751
  - q2_max: 10.688
    q2_min: 0.0751
  - q2_max: 10.688
    q2_min: 0.0751
  - q2_max: 10.688
    q2_min: 0.0751
  - q2_max: 10.688
    q2_min: 0.0751
  - q2_max: 10.688
    q2_min: 0.0751
  options:
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  means:
  - 33.89815698541926
  - 1.093717511955787
  - 1.8405479985875797
  - 2.169327243198867
  - 2.321370920175468
  - 2.360896946754798
  - 2.319485220048336
  - 2.2160120891707917
  - 2.0629278234921364
  - 1.8689072227023822
  - 1.6401868868577674
  - 33.8104375774908
  - 1.0970272644373225
  - 1.8459992054540273
  - 2.175564777510434
  - 2.327792075474307
  - 2.3671028838548556
  - 2.3251780837354725
  - 2.2209523254654333
  - 2.0669036397921507
  - 1.871655669202028
  - 1.6357693856361641
  - 0.541216235323414
  - 0.5417589293636993
  - 0.20403620812833503
  - 0.1987095157161911
  - 0.2706080456570766
  - 0.26800989985129936
  - -0.13502184173648657
  - -0.1344402993393721
  covariance:
  - - 3.2831965519772495
    - -0.08729062575294957
    - -0.11714880345124622
    - -0.10057853865195757
    - -0.06722359876025612
    - -0.02723991965660145
    - 0.013650479731109872
    - 0.051779764748483594
    - 0.08469706155269982
    - 0.11077336937910369
    - 0.12898005312769972
    - 3.2753555629373117
    - -0.08736762846950527
    - -0.11716443345229535
    - -0.10045554881737172
    - -0.06694280769077313
    - -0.026806713177362856
    - 0.014215707832698347
    - 0.05244653715540483
    - 0.08542733516047828
    - 0.1115181586068911
    - 0.1291745564028644
    - 0.013307261526987834
    - 0.01333785020482913
    - -0.00599651743658503
    - -0.006359977568788317
    - 0.006653624846404653
    - 0.006434706594325154
    - 0.003811663551358439
    - 0.003818454394041535
  - - -0.08729062575294957
    - 0.0025691683586471564
    - 0.0034521018281210443
    - 0.0029682024272313836
    - 0.001988281310827474
    - 0.0008109823967374819
    - -0.0003951668421582101
    - -0.00152198967447354
    - -0.002497126279863416
    - -0.0032724462855878668
    - -0.003817538806387843
    - -0.08708494552938612
    - 0.002571402833171671
    - 0.0034525241795098495
    - 0.0029645487655354068
    - 0.001979982487360306
    - 0.0007981889042043301
    - -0.00041186365661611814
    - -0.001541701626228874
    - -0.002518741998956906
    - -0.0032945305717501927
    - -0.0038233707203812854
    - -0.00039823226077829104
    - -0.0003991327930137914
    - 0.00019043614579071543
    - 0.00020118451314864706
    - -0.0001991159547633482
    - -0.00019261383571863048
    - -0.00010979005967274659
    - -0.0001100082324677542
  - - -0.11714880345124622
    - 0.0034521018281210443
    - 0.004655561720502803
    - 0.00402251472873591
    - 0.0027153762899767967
    - 0.001133156281640621
    - -0.000498157919918891
    - -0.0020328441477195517
    - -0.003372921111700425
    - -0.004452806223530561
    - -0.005230691461665889
    - -0.11688079581860825
    - 0.0034551568678301567
    - 0.004656215950656333
    - 0.004017670956450312
    - 0.0027042157714186393
    - 0.001115829605595277
    - -0.0005209033903738509
    - -0.0020598566814984186
    - -0.0034027424206978913
    - -0.004483530084976737
    - -0.0052393616764679065
    - -0.0005618046878687427
    - -0.0005630623377856353
    - 0.00029455353894265247
    - 0.00030936113078820364
    - -0.00028090210041030754
    - -0.0002718864439660452
    - -0.00014471094054730813
    - -0.00014505238658940156
  - - -0.10057853865195757
    - 0.0029682024272313836
    - 0.00402251472873591
    - 0.0034983675019781765
    - 0.00238629363395528
    - 0.0010263716495984873
    - -0.00038804530284937985
    - -0.0017316308754996613
    - -0.002919596076057264
    - -0.0038947478673549358
    - -0.004620213896486502
    - -0.10035867199752467
    - 0.002970905814740871
    - 0.004023196752335731
    - 0.003494293610995642
    - 0.002376694510320355
    - 0.0010113141929237695
    - -0.00040797686323327474
    - -0.0017554992737045423
    - -0.00294619357140226
    - -0.003922466864416969
    - -0.004628722280573454
    - -0.0005157334450516687
    - -0.0005168763850260143
    - 0.0002972222797911319
    - 0.00031041335304231484
    - -0.00025786650383297056
    - -0.0002497716900321982
    - -0.0001222675115575894
    - -0.00012261397689924136
  - - -0.06722359876025612
    - 0.001988281310827474
    - 0.0027153762899767967
    - 0.00238629363395528
    - 0.0016548554578274769
    - 0.0007452865410612507
    - -0.00021432656732156102
    - -0.00114037978412836
    - -0.0019758167666245963
    - -0.0026817157619866377
    - -0.0032325630672792017
    - -0.06708863348737192
    - 0.0019901910381394813
    - 0.002715982098436212
    - 0.00238367876641335
    - 0.0016484311488648576
    - 0.0007350273191093207
    - -0.00022809589402097424
    - -0.0011570931385755591
    - -0.0019947202959170675
    - -0.0027017720855533763
    - -0.003239485577864486
    - -0.00038243465837998315
    - -0.0003832733356680123
    - 0.00024607209185923795
    - 0.0002554383439917014
    - -0.00019121717210004183
    - -0.00018540558273950157
    - -8.050743654733983e-05
    - -8.079445604764073e-05
  - - -0.02723991965660145
    - 0.0008109823967374819
    - 0.001133156281640621
    - 0.0010263716495984873
    - 0.0007452865410612507
    - 0.0003766685254825286
    - -2.9323589142865274e-05
    - -0.0004393221886534292
    - -0.0008300011320198114
    - -0.0011849481479402684
    - -0.001492913913019481
    - -0.027200872757868904
    - 0.0008118976523791742
    - 0.001133605198557704
    - 0.0010254604280300376
    - 0.0007426816413174982
    - 0.00037227032648903325
    - -3.546778639415983e-05
    - -0.0004470615409315038
    - -0.0008391007493951844
    - -0.0011950383081399585
    - -0.00149732168221746
    - -0.00020311231334782835
    - -0.00020355047553177594
    - 0.0001584139090501915
    - 0.00016291781525573082
    - -0.0001015560790383755
    - -9.868869274951993e-05
    - -3.175797118230099e-05
    - -3.1941997080313176e-05
  - - 0.013650479731109872
    - -0.0003951668421582101
    - -0.000498157919918891
    - -0.00038804530284937985
    - -0.00021432656732156102
    - -2.9323589142865274e-05
    - 0.000137947946411258
    - 0.00026950980375513333
    - 0.0003539530601480833
    - 0.0003842798050998207
    - 0.0003566799588873676
    - 0.01359716879761184
    - -0.000395315905561134
    - -0.0004979389486329101
    - -0.00038726378506519205
    - -0.0002130189442231074
    - -2.763121514456551e-05
    - 0.0001398204092542856
    - 0.0002713176496458698
    - 0.00035542595799386466
    - 0.00038512208977538505
    - 0.0003554383654096658
    - -1.4192546824890294e-06
    - -1.4123057854356404e-06
    - 4.567464543025085e-05
    - 4.494022032200171e-05
    - -7.096362532222903e-07
    - -1.0479252596486292e-06
    - 1.7476061038710334e-05
    - 1.742424250358977e-05
  - - 0.051779764748483594
    - -0.00152198967447354
    - -0.0020328441477195517
    - -0.0017316308754996613
    - -0.00114037978412836
    - -0.0004393221886534292
    - 0.00026950980375513333
    - 0.0009205461450731747
    - 0.0014699607787752671
    - 0.0018887000402159385
    - 0.0021585548782850996
    - 0.05164700286470037
    - -0.0015231923961283934
    - -0.00203292714717705
    - -0.001729334981342758
    - -0.0011354244217655623
    - -0.0004318499351702004
    - 0.00027909514924099314
    - 0.0009316646363811985
    - 0.001481901400791689
    - 0.0019005687856044704
    - 0.0021609481360049506
    - 0.00020699974112277223
    - 0.00020746371752259648
    - -8.366763153844353e-05
    - -8.958797633584913e-05
    - 0.00010349977502690999
    - 9.995546894464925e-05
    - 6.324621144760833e-05
    - 6.334514118163035e-05
  - - 0.08469706155269982
    - -0.002497126279863416
    - -0.003372921111700425
    - -0.002919596076057264
    - -0.0019758167666245963
    - -0.0008300011320198114
    - 0.0003539530601480833
    - 0.0014699607787752671
    - 0.0024464013508010782
    - 0.0032351126584209437
    - 0.0038052016746802503
    - 0.08450398216695179
    - -0.0024993207958650724
    - -0.003373380390010403
    - -0.0029160789342343946
    - -0.0019677210988333473
    - -0.0008174256799820789
    - 0.0003704757335299173
    - 0.0014896025678705954
    - 0.0024681090334852966
    - 0.003257504689758557
    - 0.003811570097379863
    - 0.00041126992864374585
    - 0.0004121812490784043
    - -0.00022320803231745437
    - -0.00023397100609025398
    - 0.00020563478689090083
    - 0.00019906314727485583
    - 0.00010300530739774233
    - 0.00010326562975894056
  - - 0.11077336937910369
    - -0.0032724462855878668
    - -0.004452806223530561
    - -0.0038947478673549358
    - -0.0026817157619866377
    - -0.0011849481479402684
    - 0.0003842798050998207
    - 0.0018887000402159385
    - 0.0032351126584209437
    - 0.004360321025074857
    - 0.005223233870272798
    - 0.11054321314321049
    - -0.0032755387401774117
    - -0.004453719996866671
    - -0.0038903812492482284
    - -0.0026711514448834483
    - -0.0011681937227066806
    - 0.00040664438083728955
    - 0.0019157029309228987
    - 0.003265479319045675
    - 0.00439232252627937
    - 0.0052338255639125045
    - 0.0006037869616039783
    - 0.0006051216758451584
    - -0.00036819563195081176
    - -0.00038325986210128153
    - 0.0003018932294954246
    - 0.00029259609781482856
    - 0.00013507763581981595
    - 0.0001355043875317879
  - - 0.12898005312769972
    - -0.003817538806387843
    - -0.005230691461665889
    - -0.004620213896486502
    - -0.0032325630672792017
    - -0.001492913913019481
    - 0.0003566799588873676
    - 0.0021585548782850996
    - 0.0038052016746802503
    - 0.005223233870272798
    - 0.006364399758241409
    - 0.12873860748553168
    - -0.003821416815629104
    - -0.0052321424037353095
    - -0.004615421273077326
    - -0.0032203081341802323
    - -0.0014730651272434109
    - 0.00038358285455013675
    - 0.002191511177468888
    - 0.003842850278269057
    - 0.005263657285004768
    - 0.006379396562850031
    - 0.0007793746081513017
    - 0.0007810996915838205
    - -0.0005152519243474048
    - -0.0005339457110835833
    - 0.0003896869891022299
    - 0.0003780482036809462
    - 0.00015837912164044497
    - 0.00015897363943800344
  - - 3.2753555629373117
    - -0.08708494552938612
    - -0.11688079581860825
    - -0.10035867199752467
    - -0.06708863348737192
    - -0.027200872757868904
    - 0.01359716879761184
    - 0.05164700286470037
    - 0.08450398216695179
    - 0.11054321314321049
    - 0.12873860748553168
    - 3.2675449558714
    - -0.08716198532041498
    - -0.11689668914118055
    - -0.1002362283917748
    - -0.06680865391794971
    - -0.026768684600635896
    - 0.014161257716342177
    - 0.05231262053277942
    - 0.08523320506085612
    - 0.11128719321281984
    - 0.12893354879401622
    - 0.013298623012154134
    - 0.013329237217680118
    - -0.006006696150062538
    - -0.00636968073360183
    - 0.00664930559628103
    - 0.00643068193343706
    - 0.003803655789038587
    - 0.0038104676302666628
  - - -0.08736762846950527
    - 0.002571402833171671
    - 0.0034551568678301567
    - 0.002970905814740871
    - 0.0019901910381394813
    - 0.0008118976523791742
    - -0.000395315905561134
    - -0.0015231923961283934
    - -0.0024993207958650724
    - -0.0032755387401774117
    - -0.003821416815629104
    - -0.08716198532041498
    - 0.0025736445341437517
    - 0.0034555867433528255
    - 0.002967255206451087
    - 0.0019818891585627655
    - 0.0007990944447562543
    - -0.0004120290575518774
    - -0.001542926915636448
    - -0.002520964670186195
    - -0.0032976557494513005
    - -0.003827268131653958
    - -0.00039889271307097843
    - -0.000399796124558462
    - 0.0001908836260603271
    - 0.00020164736414620982
    - -0.00019944618066339612
    - -0.00019293561498487998
    - -0.0001099210899413387
    - -0.00011014003048248835
  - - -0.11716443345229535
    - 0.0034525241795098495
    - 0.004656215950656333
    - 0.004023196752335731
    - 0.002715982098436212
    - 0.001133605198557704
    - -0.0004979389486329101
    - -0.00203292714717705
    - -0.003373380390010403
    - -0.004453719996866671
    - -0.0052321424037353095
    - -0.11689668914118055
    - 0.0034555867433528255
    - 0.004656879975761415
    - 0.004018360855452501
    - 0.0027048258501272287
    - 0.0011162782494928255
    - -0.0005206898197906098
    - -0.0020599506044426123
    - -0.003403218418519409
    - -0.004484466453171967
    - -0.005240833484116985
    - -0.0005623165118162171
    - -0.0005635771600472005
    - 0.00029500399318283253
    - 0.00030982170695333534
    - -0.0002811580122236058
    - -0.00027213731628405855
    - -0.00014477229857291071
    - -0.00014511460648477674
  - - -0.10045554881737172
    - 0.0029645487655354068
    - 0.004017670956450312
    - 0.003494293610995642
    - 0.00238367876641335
    - 0.0010254604280300376
    - -0.00038726378506519205
    - -0.001729334981342758
    - -0.0029160789342343946
    - -0.0038903812492482284
    - -0.004615421273077326
    - -0.1002362283917748
    - 0.002967255206451087
    - 0.004018360855452501
    - 0.0034902323288438313
    - 0.002374096430638908
    - 0.0010104229131351118
    - -0.00040717365352410846
    - -0.001753181639215008
    - -0.0029426565860360488
    - -0.003918084588993882
    - -0.004623938120783132
    - -0.0005155406738223628
    - -0.0005166847827913091
    - 0.0002972979134901336
    - 0.00031048070006188153
    - -0.0002577701183588969
    - -0.0002496812924340044
    - -0.00012214954668674912
    - -0.00012249639548369336
  - - -0.06694280769077313
    - 0.001979982487360306
    - 0.0027042157714186393
    - 0.002376694510320355
    - 0.0016484311488648576
    - 0.0007426816413174982
    - -0.0002130189442231074
    - -0.0011354244217655623
    - -0.0019677210988333473
    - -0.0026711514448834483
    - -0.0032203081341802323
    - -0.06680865391794971
    - 0.0019818891585627655
    - 0.0027048258501272287
    - 0.002374096430638908
    - 0.0016420372080286636
    - 0.0007324654894720012
    - -0.0002267346342165474
    - -0.0011520765907944348
    - -0.0019865595970826573
    - -0.0026911435999287187
    - -0.0032272204409118173
    - -0.00038131743454260356
    - -0.00038215473345423604
    - 0.0002455767419970731
    - 0.00025491180477919606
    - -0.000190658560699675
    - -0.0001848667021054069
    - -8.018519809102409e-05
    - -8.047184540541272e-05
  - - -0.026806713177362856
    - 0.0007981889042043301
    - 0.001115829605595277
    - 0.0010113141929237695
    - 0.0007350273191093207
    - 0.00037227032648903325
    - -2.763121514456551e-05
    - -0.0004318499351702004
    - -0.0008174256799820789
    - -0.0011681937227066806
    - -0.0014730651272434109
    - -0.026768684600635896
    - 0.0007990944447562543
    - 0.0011162782494928255
    - 0.0010104229131351118
    - 0.0007324654894720012
    - 0.000367937823112013
    - -3.368973042050186e-05
    - -0.00043948772782329004
    - -0.000826413102864213
    - -0.0011781679868576231
    - -0.0014774403642443662
    - -0.00020098201743853805
    - -0.0002014159672661137
    - 0.00015722634625508838
    - 0.0001616750892997905
    - -0.00010049093200139421
    - -9.76577572285325e-05
    - -3.123807596851094e-05
    - -3.1420814381620775e-05
  - - 0.014215707832698347
    - -0.00041186365661611814
    - -0.0005209033903738509
    - -0.00040797686323327474
    - -0.00022809589402097424
    - -3.546778639415983e-05
    - 0.0001398204092542856
    - 0.00027909514924099314
    - 0.0003704757335299173
    - 0.00040664438083728955
    - 0.00038358285455013675
    - 0.014161257716342177
    - -0.0004120290575518774
    - -0.0005206898197906098
    - -0.00040717365352410846
    - -0.0002267346342165474
    - -3.368973042050186e-05
    - 0.00014180777174908763
    - 0.00028104228509780583
    - 0.00037210593862715106
    - 0.0004076532782408254
    - 0.00038239833103086433
    - 1.7334942396653255e-06
    - 1.7475396326263393e-06
    - 4.372312844858204e-05
    - 4.291053806509237e-05
    - 8.667369024992649e-07
    - 4.80220954775074e-07
    - 1.816956254408979e-05
    - 1.8120032046295914e-05
  - - 0.05244653715540483
    - -0.001541701626228874
    - -0.0020598566814984186
    - -0.0017554992737045423
    - -0.0011570931385755591
    - -0.0004470615409315038
    - 0.0002713176496458698
    - 0.0009316646363811985
    - 0.0014896025678705954
    - 0.0019157029309228987
    - 0.002191511177468888
    - 0.05231262053277942
    - -0.001542926915636448
    - -0.0020599506044426123
    - -0.001753181639215008
    - -0.0011520765907944348
    - -0.00043948772782329004
    - 0.00028104228509780583
    - 0.0009429550720429765
    - 0.0015017408241977455
    - 0.0019277851300128813
    - 0.002193987300468367
    - 0.0002111299589246789
    - 0.00021160381839744588
    - -8.64182559616308e-05
    - -9.243742475458281e-05
    - 0.00010556488226904029
    - 0.000101959621870008
    - 6.40783243614891e-05
    - 6.418057572008688e-05
  - - 0.08542733516047828
    - -0.002518741998956906
    - -0.0034027424206978913
    - -0.00294619357140226
    - -0.0019947202959170675
    - -0.0008391007493951844
    - 0.00035542595799386466
    - 0.001481901400791689
    - 0.0024681090334852966
    - 0.003265479319045675
    - 0.003842850278269057
    - 0.08523320506085612
    - -0.002520964670186195
    - -0.003403218418519409
    - -0.0029426565860360488
    - -0.0019865595970826573
    - -0.000826413102864213
    - 0.00037210593862715106
    - 0.0015017408241977455
    - 0.0024900477542090164
    - 0.003288125511175457
    - 0.0038493278406840333
    - 0.00041628894522347085
    - 0.0004172127289897933
    - -0.0002267618272247362
    - -0.00023764087611650149
    - 0.0002081442932204365
    - 0.0002015009100594045
    - 0.00010393291377302186
    - 0.00010419758303228805
  - - 0.1115181586068911
    - -0.0032945305717501927
    - -0.004483530084976737
    - -0.003922466864416969
    - -0.0027017720855533763
    - -0.0011950383081399585
    - 0.00038512208977538505
    - 0.0019005687856044704
    - 0.003257504689758557
    - 0.00439232252627937
    - 0.005263657285004768
    - 0.11128719321281984
    - -0.0032976557494513005
    - -0.004484466453171967
    - -0.003918084588993882
    - -0.0026911435999287187
    - -0.0011781679868576231
    - 0.0004076532782408254
    - 0.0019277851300128813
    - 0.003288125511175457
    - 0.004424609120543707
    - 0.00527438342836185
    - 0.0006095342523436911
    - 0.0006108836335716003
    - -0.00037250473431655115
    - -0.00038769720939356444
    - 0.00030476687268368805
    - 0.0002953901849702006
    - 0.00013604467649526222
    - 0.00013647672862035485
  - - 0.1291745564028644
    - -0.0038233707203812854
    - -0.0052393616764679065
    - -0.004628722280573454
    - -0.003239485577864486
    - -0.00149732168221746
    - 0.0003554383654096658
    - 0.0021609481360049506
    - 0.003811570097379863
    - 0.0052338255639125045
    - 0.006379396562850031
    - 0.12893354879401622
    - -0.003827268131653958
    - -0.005240833484116985
    - -0.004623938120783132
    - -0.0032272204409118173
    - -0.0014774403642443662
    - 0.00038239833103086433
    - 0.002193987300468367
    - 0.0038493278406840333
    - 0.00527438342836185
    - 0.006394483311130796
    - 0.0007823280819686503
    - 0.0007840620536622586
    - -0.0005179370850720667
    - -0.0005366876207656986
    - 0.0003911637250194805
    - 0.00037948962643770206
    - 0.00015868976302293924
    - 0.00015928774929777276
  - - 0.013307261526987834
    - -0.00039823226077829104
    - -0.0005618046878687427
    - -0.0005157334450516687
    - -0.00038243465837998315
    - -0.00020311231334782835
    - -1.4192546824890294e-06
    - 0.00020699974112277223
    - 0.00041126992864374585
    - 0.0006037869616039783
    - 0.0007793746081513017
    - 0.013298623012154134
    - -0.00039889271307097843
    - -0.0005623165118162171
    - -0.0005155406738223628
    - -0.00038131743454260356
    - -0.00020098201743853805
    - 1.7334942396653255e-06
    - 0.0002111299589246789
    - 0.00041628894522347085
    - 0.0006095342523436911
    - 0.0007823280819686503
    - 0.00013185644690171143
    - 0.00013212787832396275
    - -0.00010491048287235371
    - -0.00010743909459305634
    - 6.592817905112783e-05
    - 6.429160655155997e-05
    - 1.991728186267215e-05
    - 2.0016322202235083e-05
  - - 0.01333785020482913
    - -0.0003991327930137914
    - -0.0005630623377856353
    - -0.0005168763850260143
    - -0.0003832733356680123
    - -0.00020355047553177594
    - -1.4123057854356404e-06
    - 0.00020746371752259648
    - 0.0004121812490784043
    - 0.0006051216758451584
    - 0.0007810996915838205
    - 0.013329237217680118
    - -0.000399796124558462
    - -0.0005635771600472005
    - -0.0005166847827913091
    - -0.00038215473345423604
    - -0.0002014159672661137
    - 1.7475396326263393e-06
    - 0.00021160381839744588
    - 0.0004172127289897933
    - 0.0006108836335716003
    - 0.0007840620536622586
    - 0.00013212787832396275
    - 0.0001324005996261668
    - -0.00010512843565864715
    - -0.00010766376946155119
    - 6.606389465398156e-05
    - 6.442362664797321e-05
    - 1.9957398222628777e-05
    - 2.005687205047993e-05
  - - -0.00599651743658503
    - 0.00019043614579071543
    - 0.00029455353894265247
    - 0.0002972222797911319
    - 0.00024607209185923795
    - 0.0001584139090501915
    - 4.567464543025085e-05
    - -8.366763153844353e-05
    - -0.00022320803231745437
    - -0.00036819563195081176
    - -0.0005152519243474048
    - -0.006006696150062538
    - 0.0001908836260603271
    - 0.00029500399318283253
    - 0.0002972979134901336
    - 0.0002455767419970731
    - 0.00015722634625508838
    - 4.372312844858204e-05
    - -8.64182559616308e-05
    - -0.0002267618272247362
    - -0.00037250473431655115
    - -0.0005179370850720667
    - -0.00010491048287235371
    - -0.00010512843565864715
    - 0.0001471456987879145
    - 0.00014882384530570471
    - -5.2455208864849005e-05
    - -5.1260069170647516e-05
    - 9.483800727713485e-06
    - 9.26385034876216e-06
  - - -0.006359977568788317
    - 0.00020118451314864706
    - 0.00030936113078820364
    - 0.00031041335304231484
    - 0.0002554383439917014
    - 0.00016291781525573082
    - 4.494022032200171e-05
    - -8.958797633584913e-05
    - -0.00023397100609025398
    - -0.00038325986210128153
    - -0.0005339457110835833
    - -0.00636968073360183
    - 0.00020164736414620982
    - 0.00030982170695333534
    - 0.00031048070006188153
    - 0.00025491180477919606
    - 0.0001616750892997905
    - 4.291053806509237e-05
    - -9.243742475458281e-05
    - -0.00023764087611650149
    - -0.00038769720939356444
    - -0.0005366876207656986
    - -0.00010743909459305634
    - -0.00010766376946155119
    - 0.00014882384530570471
    - 0.0001505609884447614
    - -5.371951373801924e-05
    - -5.248844082800152e-05
    - 8.971302864574278e-06
    - 8.74934937023065e-06
  - - 0.006653624846404653
    - -0.0001991159547633482
    - -0.00028090210041030754
    - -0.00025786650383297056
    - -0.00019121717210004183
    - -0.0001015560790383755
    - -7.096362532222903e-07
    - 0.00010349977502690999
    - 0.00020563478689090083
    - 0.0003018932294954246
    - 0.0003896869891022299
    - 0.00664930559628103
    - -0.00019944618066339612
    - -0.0002811580122236058
    - -0.0002577701183588969
    - -0.000190658560699675
    - -0.00010049093200139421
    - 8.667369024992649e-07
    - 0.00010556488226904029
    - 0.0002081442932204365
    - 0.00030476687268368805
    - 0.0003911637250194805
    - 6.592817905112783e-05
    - 6.606389465398156e-05
    - -5.2455208864849005e-05
    - -5.371951373801924e-05
    - 3.296406732571679e-05
    - 3.214578169059784e-05
    - 9.958633168619111e-06
    - 1.0008153300122223e-05
  - - 0.006434706594325154
    - -0.00019261383571863048
    - -0.0002718864439660452
    - -0.0002497716900321982
    - -0.00018540558273950157
    - -9.868869274951993e-05
    - -1.0479252596486292e-06
    - 9.995546894464925e-05
    - 0.00019906314727485583
    - 0.00029259609781482856
    - 0.0003780482036809462
    - 0.00643068193343706
    - -0.00019293561498487998
    - -0.00027213731628405855
    - -0.0002496812924340044
    - -0.0001848667021054069
    - -9.76577572285325e-05
    - 4.80220954775074e-07
    - 0.000101959621870008
    - 0.0002015009100594045
    - 0.0002953901849702006
    - 0.00037948962643770206
    - 6.429160655155997e-05
    - 6.442362664797321e-05
    - -5.1260069170647516e-05
    - -5.248844082800152e-05
    - 3.214578169059784e-05
    - 3.135010919608498e-05
    - 9.670365211450678e-06
    - 9.718568312891512e-06
  - - 0.003811663551358439
    - -0.00010979005967274659
    - -0.00014471094054730813
    - -0.0001222675115575894
    - -8.050743654733983e-05
    - -3.175797118230099e-05
    - 1.7476061038710334e-05
    - 6.324621144760833e-05
    - 0.00010300530739774233
    - 0.00013507763581981595
    - 0.00015837912164044497
    - 0.003803655789038587
    - -0.0001099210899413387
    - -0.00014477229857291071
    - -0.00012214954668674912
    - -8.018519809102409e-05
    - -3.123807596851094e-05
    - 1.816956254408979e-05
    - 6.40783243614891e-05
    - 0.00010393291377302186
    - 0.00013604467649526222
    - 0.00015868976302293924
    - 1.991728186267215e-05
    - 1.9957398222628777e-05
    - 9.483800727713485e-06
    - 8.971302864574278e-06
    - 9.958633168619111e-06
    - 9.670365211450678e-06
    - 1.313320025454196e-05
    - 1.3091383125241619e-05
  - - 0.003818454394041535
    - -0.0001100082324677542
    - -0.00014505238658940156
    - -0.00012261397689924136
    - -8.079445604764073e-05
    - -3.1941997080313176e-05
    - 1.742424250358977e-05
    - 6.334514118163035e-05
    - 0.00010326562975894056
    - 0.0001355043875317879
    - 0.00015897363943800344
    - 0.0038104676302666628
    - -0.00011014003048248835
    - -0.00014511460648477674
    - -0.00012249639548369336
    - -8.047184540541272e-05
    - -3.1420814381620775e-05
    - 1.8120032046295914e-05
    - 6.418057572008688e-05
    - 0.00010419758303228805
    - 0.00013647672862035485
    - 0.00015928774929777276
    - 2.0016322202235083e-05
    - 2.005687205047993e-05
    - 9.26385034876216e-06
    - 8.74934937023065e-06
    - 1.0008153300122223e-05
    - 9.718568312891512e-06
    - 1.3091383125241619e-05
    - 1.3050058590861936e-05


==> anc/SM_pred_sumX_DeltaX.txt <==
  type: MultivariateGaussian(Covariance)
  dim: 30
  observables:
  - B->D^*lnu::BRbar
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::Pbar(w_min,w_max)
  - B->D^*lnu::DeltaBR
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::DeltaP(w_min,w_max)
  - B->D^*lnu::Fbar_L
  - B->D^*lnu::DeltaF_L
  - B->D^*lnu::Abar_FB
  - B->D^*lnu::DeltaA_FB
  - B->D^*lnu::Ftildebar_L
  - B->D^*lnu::DeltaFtilde_L
  - B->D^*lnu::Jbar_3
  - B->D^*lnu::DeltaJ_3
  kinematics:
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  - w_e_max: 1.05
    w_e_min: 1.0
    w_mu_max: 1.05
    w_mu_min: 1.0
  - w_e_max: 1.1
    w_e_min: 1.05
    w_mu_max: 1.1
    w_mu_min: 1.05
  - w_e_max: 1.15
    w_e_min: 1.1
    w_mu_max: 1.15
    w_mu_min: 1.1
  - w_e_max: 1.2
    w_e_min: 1.15
    w_mu_max: 1.2
    w_mu_min: 1.15
  - w_e_max: 1.25
    w_e_min: 1.2
    w_mu_max: 1.25
    w_mu_min: 1.2
  - w_e_max: 1.3
    w_e_min: 1.25
    w_mu_max: 1.3
    w_mu_min: 1.25
  - w_e_max: 1.35
    w_e_min: 1.3
    w_mu_max: 1.35
    w_mu_min: 1.3
  - w_e_max: 1.4
    w_e_min: 1.35
    w_mu_max: 1.4
    w_mu_min: 1.35
  - w_e_max: 1.45
    w_e_min: 1.4
    w_mu_max: 1.45
    w_mu_min: 1.4
  - w_e_max: 1.5
    w_e_min: 1.45
    w_mu_max: 1.5
    w_mu_min: 1.45
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  - w_e_max: 1.05
    w_e_min: 1.0
    w_mu_max: 1.05
    w_mu_min: 1.0
  - w_e_max: 1.1
    w_e_min: 1.05
    w_mu_max: 1.1
    w_mu_min: 1.05
  - w_e_max: 1.15
    w_e_min: 1.1
    w_mu_max: 1.15
    w_mu_min: 1.1
  - w_e_max: 1.2
    w_e_min: 1.15
    w_mu_max: 1.2
    w_mu_min: 1.15
  - w_e_max: 1.25
    w_e_min: 1.2
    w_mu_max: 1.25
    w_mu_min: 1.2
  - w_e_max: 1.3
    w_e_min: 1.25
    w_mu_max: 1.3
    w_mu_min: 1.25
  - w_e_max: 1.35
    w_e_min: 1.3
    w_mu_max: 1.35
    w_mu_min: 1.3
  - w_e_max: 1.4
    w_e_min: 1.35
    w_mu_max: 1.4
    w_mu_min: 1.35
  - w_e_max: 1.45
    w_e_min: 1.4
    w_mu_max: 1.45
    w_mu_min: 1.4
  - w_e_max: 1.5
    w_e_min: 1.45
    w_mu_max: 1.5
    w_mu_min: 1.45
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  - q2_e_max: 10.688
    q2_e_min: 0.0751
    q2_mu_max: 10.688
    q2_mu_min: 0.0751
  options:
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  means:
  - 33.85429728145504
  - 1.09537238819655
  - 1.8432736020207892
  - 2.1724460103546694
  - 2.3245814978248753
  - 2.363999915304837
  - 2.3223316518918775
  - 2.2184822073181256
  - 2.0649157316421607
  - 1.8702814459522419
  - 1.6379781362469832
  - -0.0877194079277194
  - 0.0033097524815564826
  - 0.005451206866438211
  - 0.006237534311490565
  - 0.006421155298795175
  - 0.00620593710008418
  - 0.005692863687178994
  - 0.004940236294674735
  - 0.003975816300009921
  - 0.0027484464995811996
  - -0.004417501221612432
  - 0.5414875823435561
  - 0.0005426940402805484
  - 0.20137286192226198
  - -0.0053266924121466745
  - 0.26930897275418836
  - -0.0025981458057770346
  - -0.13473107053793243
  - 0.0005815423971137634
  covariance:
  - - 3.275363158430815
    - -0.08722629626806387
    - -0.11702268046583261
    - -0.10040724696465719
    - -0.06701592346408765
    - -0.027004047548117246
    - 0.013906153519440566
    - 0.05204648132534218
    - 0.08496539598524652
    - 0.11103048358550642
    - 0.128956691452528
    - -0.007825798052923574
    - -7.702125379226263e-05
    - -1.5761661810785262e-05
    - 0.00012271672016793972
    - 0.0002803853194526149
    - 0.0004326973182357942
    - 0.0005646585101594163
    - 0.0006661950375001172
    - 0.0007297482508414094
    - 0.0007443846486983848
    - 0.00019472229182464863
    - 0.013318242990412808
    - 3.0601441683615084e-05
    - -0.006183217972259427
    - -0.0003632223578712938
    - 0.006542079742611975
    - -0.0002187709574617329
    - 0.003811060341176306
    - 6.801341955587743e-06
  - - -0.08722629626806387
    - 0.002571404639783566
    - 0.0034538424047034677
    - 0.002967728053489684
    - 0.00198508599872251
    - 0.0008050408495193097
    - -0.00040359386547183504
    - -0.0015324526531168142
    - -0.002509038436217896
    - -0.0032850428367416956
    - -0.003822398618513044
    - 0.00020566168632689733
    - 2.238087748299576e-06
    - 4.261134557415383e-07
    - -3.6521349928858245e-06
    - -8.300351521940657e-06
    - -1.2798350078036193e-05
    - -1.670498322432529e-05
    - -1.9723235631694428e-05
    - -2.1629796707307192e-05
    - -2.210064771810547e-05
    - -5.841615009148727e-06
    - -0.0003990134728553813
    - -9.019718614923792e-07
    - 0.00019603791228647464
    - 1.0756052721907028e-05
    - -0.00019602789653256388
    - 6.506342361617277e-06
    - -0.00010996485314108193
    - -2.185566680786242e-07
  - - -0.11702268046583261
    - 0.0034538424047034677
    - 0.004656218399394215
    - 0.004020435823243611
    - 0.0027101000024897176
    - 0.001124717333821606
    - -0.0005094225196790656
    - -0.0020463946452094098
    - -0.003388065585232032
    - -0.004468630689636477
    - -0.005235757256496527
    - 0.00026787597187641153
    - 3.0588017760455305e-06
    - 6.59127629310921e-07
    - -4.839834584417929e-06
    - -1.1158383433572615e-05
    - -1.7326812555111524e-05
    - -2.2748170806329546e-05
    - -2.7017995522216565e-05
    - -2.982966875323703e-05
    - -3.073515887573749e-05
    - -8.680647591837863e-06
    - -0.0005626901743794487
    - -1.2591490739381684e-06
    - 0.0003021850924667562
    - 1.4812652808026755e-05
    - -0.0002765209682210041
    - 9.018176191904732e-06
    - -0.0001449125580485994
    - -3.41876976979724e-07
  - - -0.10040724696465719
    - 0.002967728053489684
    - 0.004020435823243611
    - 0.0034942967632033213
    - 0.0023801908353319715
    - 0.0010183922959218512
    - -0.00039761490116798856
    - -0.001742411692440493
    - -0.002931131291932494
    - -0.003906420142503505
    - -0.004622073892730104
    - 0.00021959354001486347
    - 2.7049142125835227e-06
    - 6.859613010045943e-07
    - -4.067586567173395e-06
    - -9.590729704682327e-06
    - -1.5047485784822087e-05
    - -1.9920714421405765e-05
    - -2.385752803856359e-05
    - -2.6587573573326213e-05
    - -2.7711168403842347e-05
    - -8.512615896378974e-06
    - -0.0005162088216728398
    - -1.1435244716457325e-06
    - 0.00030385356159636526
    - 1.3186929911465514e-05
    - -0.0002537724011645175
    - 8.091819862832188e-06
    - -0.00012238185765681825
    - -3.4665706929812687e-07
  - - -0.06701592346408765
    - 0.00198508599872251
    - 0.0027101000024897176
    - 0.0023801908353319715
    - 0.001648438740896466
    - 0.000738865247740017
    - -0.00022054400994554762
    - -0.001146243483815979
    - -0.001981204439614417
    - -0.0026864457230880478
    - -0.0032298943050589313
    - 0.00013455952285378517
    - 1.908199257234113e-06
    - 6.079435840015298e-07
    - -2.6064736116895433e-06
    - -6.409124899406744e-06
    - -1.0237686898713182e-05
    - -1.3742508346426758e-05
    - -1.6682761738036818e-05
    - -1.8871013770890108e-05
    - -2.0024239306003216e-05
    - -6.917408658433552e-06
    - -0.00038229504051120875
    - -8.379880998306061e-07
    - 0.0002504997456568024
    - 9.35065745729314e-06
    - -0.00018803700441115637
    - 5.801723977404117e-06
    - -8.048973402285444e-05
    - -2.868334073448415e-07
  - - -0.027004047548117246
    - 0.0008050408495193097
    - 0.001124717333821606
    - 0.0010183922959218512
    - 0.000738865247740017
    - 0.00037228675039315196
    - -3.1528080275523134e-05
    - -0.0004394303481446068
    - -0.0008282351660653222
    - -0.0011815870414111332
    - -0.0014851852716811801
    - 3.853773772976002e-05
    - 9.103980968088001e-07
    - 4.487804073162475e-07
    - -9.012506785525715e-07
    - -2.5833646905366726e-06
    - -4.365351185257701e-06
    - -6.101356263615471e-06
    - -7.688572465582283e-06
    - -9.04352012875358e-06
    - -1.0032212175315134e-05
    - -4.3915030994687435e-06
    - -0.00020226519339606417
    - -4.360560057615563e-07
    - 0.00016005828996520016
    - 4.4763246251203885e-06
    - -9.959836525445554e-05
    - 2.8502805308586283e-06
    - -3.158971465318649e-05
    - -1.833821555610604e-07
  - - 0.013906153519440566
    - -0.00040359386547183504
    - -0.0005094225196790656
    - -0.00039761490116798856
    - -0.00022054400994554762
    - -3.1528080275523134e-05
    - 0.0001398491341672294
    - 0.00027524122193495074
    - 0.00036299017257475455
    - 0.0003959248884883301
    - 0.0003695248774695084
    - -5.388052492710985e-05
    - -1.572321693411767e-07
    - 2.1627093461069492e-07
    - 7.923637466762676e-07
    - 1.3344414514404643e-06
    - 1.7352149859788454e-06
    - 1.9299126689149304e-06
    - 1.8774908737748054e-06
    - 1.5515514715077246e-06
    - 9.255910395508554e-07
    - -1.2130584984865576e-06
    - 1.6236835109173887e-07
    - 1.049714500719905e-08
    - 4.4312133066481775e-05
    - -7.735077458694012e-07
    - -1.0265091389914941e-07
    - -3.624024770752636e-07
    - 1.779747453317145e-05
    - -5.06745164572036e-08
  - - 0.05204648132534218
    - -0.0015324526531168142
    - -0.0020463946452094098
    - -0.001742411692440493
    - -0.001146243483815979
    - -0.0004394303481446068
    - 0.00027524122193495074
    - 0.0009317076224696372
    - 0.0014858013929088243
    - 0.0019081892216890463
    - 0.0021762503730568257
    - -0.0001333392532043643
    - -1.2140055312141335e-06
    - -8.846120084752912e-08
    - 2.306764323221087e-06
    - 4.985955071960127e-06
    - 7.523033295720789e-06
    - 9.654990468897598e-06
    - 1.1204463484900927e-05
    - 1.203943917178514e-05
    - 1.1975472239258784e-05
    - 2.43469035966766e-06
    - 0.00020929930899187343
    - 4.689179362955011e-07
    - -8.802782214762658e-05
    - -5.969756795178736e-06
    - 0.00010274493702765193
    - -3.574783240646572e-06
    - 6.371256317770365e-05
    - 1.005905463098623e-07
  - - 0.08496539598524652
    - -0.002509038436217896
    - -0.003388065585232032
    - -0.002931131291932494
    - -0.001981204439614417
    - -0.0008282351660653222
    - 0.00036299017257475455
    - 0.0014858013929088243
    - 0.0024681667929951725
    - 0.0032615555446001573
    - 0.0038272374727532994
    - -0.00019360474268511891
    - -2.208593615472225e-06
    - -4.6763806574452766e-07
    - 3.5270635945381323e-06
    - 8.128183312827409e-06
    - 1.263154928435033e-05
    - 1.660132700756032e-05
    - 1.974060625069192e-05
    - 2.182320170396685e-05
    - 2.2519111733694036e-05
    - 6.422992557288856e-06
    - 0.00041423821298385396
    - 9.175521004903029e-07
    - -0.00023039543543723625
    - -1.0821011332282633e-05
    - 0.00020358578436139926
    - -6.607511388538457e-06
    - 0.00010360035849049827
    - 2.624958102322182e-07
  - - 0.11103048358550642
    - -0.0032850428367416956
    - -0.004468630689636477
    - -0.003906420142503505
    - -0.0026864457230880478
    - -0.0011815870414111332
    - 0.0003959248884883301
    - 0.0019081892216890463
    - 0.0032615555446001573
    - 0.004392393799544324
    - 0.005248775036887981
    - -0.00023056081498225604
    - -3.108816145325095e-06
    - -9.250707656689717e-07
    - 4.37444676489644e-06
    - 1.0596401363923811e-05
    - 1.681237325796222e-05
    - 2.244788210145478e-05
    - 2.710961755768398e-05
    - 3.0493741020814972e-05
    - 3.214404773442166e-05
    - 1.0658918498392463e-05
    - 0.000607331630841107
    - 1.3420477345450153e-06
    - -0.00037791435944055233
    - -1.512835261374146e-05
    - 0.00029866159624103504
    - -9.336909697041881e-06
    - 0.00013577585711680538
    - 4.294019185320768e-07
  - - 0.128956691452528
    - -0.003822398618513044
    - -0.005235757256496527
    - -0.004622073892730104
    - -0.0032298943050589313
    - -0.0014851852716811801
    - 0.0003695248774695084
    - 0.0021762503730568257
    - 0.0038272374727532994
    - 0.005248775036887981
    - 0.006379419048768058
    - -0.0002412266255080057
    - -3.8877102569715044e-06
    - -1.4613748592559355e-06
    - 4.788391599752532e-06
    - 1.2260035025815645e-05
    - 1.9865051874582748e-05
    - 2.6931430641983628e-05
    - 3.299773182360379e-05
    - 3.7703173446487914e-05
    - 4.049063959066235e-05
    - 1.5041776444688423e-05
    - 0.0007817161088415076
    - 1.7295275630631462e-06
    - -0.0005259555853171889
    - -1.8722161214905193e-05
    - 0.00038459713606008977
    - -1.1656442001531494e-05
    - 0.00015883256834979008
    - 5.962520361958722e-07
  - - -0.007825798052923574
    - 0.00020566168632689733
    - 0.00026787597187641153
    - 0.00021959354001486347
    - 0.00013455952285378517
    - 3.853773772976002e-05
    - -5.388052492710985e-05
    - -0.0001333392532043643
    - -0.00019360474268511891
    - -0.00023056081498225604
    - -0.0002412266255080057
    - 3.0381974035255107e-05
    - -3.707447296961262e-08
    - -2.6332152363470955e-07
    - -5.462288362516122e-07
    - -8.115000605269131e-07
    - -1.018322005599445e-06
    - -1.139182858116235e-06
    - -1.1547388421615362e-06
    - -1.0507138740419774e-06
    - -8.091581780841896e-07
    - 4.380333200704066e-07
    - -8.625750991353692e-06
    - 2.5527684672236764e-08
    - -9.94093914550762e-06
    - 4.7554866400676935e-07
    - -4.17195550586051e-06
    - 2.945892355018652e-07
    - -7.997263047362934e-06
    - 2.0998544983817418e-08
  - - -7.702125379226263e-05
    - 2.238087748299576e-06
    - 3.0588017760455305e-06
    - 2.7049142125835227e-06
    - 1.908199257234113e-06
    - 9.103980968088001e-07
    - -1.572321693411767e-07
    - -1.2140055312141335e-06
    - -2.208593615472225e-06
    - -3.108816145325095e-06
    - -3.8877102569715044e-06
    - -3.707447296961262e-08
    - 7.2264475691729895e-09
    - 7.524133860470344e-09
    - 3.0534061899750716e-09
    - -3.056109549985066e-09
    - -9.715089768912278e-09
    - -1.633753283599717e-08
    - -2.2567752721157063e-08
    - -2.8155227635657645e-08
    - -3.272311157073731e-08
    - -1.940203141734699e-08
    - -6.618919186792892e-07
    - -2.8792519834246453e-09
    - 4.5516563358716933e-07
    - 1.537072795129605e-08
    - -3.260025831488781e-07
    - 8.446633798628475e-09
    - -1.3141414166316366e-07
    - -7.67746141856726e-10
  - - -1.5761661810785262e-05
    - 4.261134557415383e-07
    - 6.59127629310921e-07
    - 6.859613010045943e-07
    - 6.079435840015298e-07
    - 4.487804073162475e-07
    - 2.1627093461069492e-07
    - -8.846120084752912e-08
    - -4.6763806574452766e-07
    - -9.250707656689717e-07
    - -1.4613748592559355e-06
    - -2.6332152363470955e-07
    - 7.524133860470344e-09
    - 9.794951559993418e-09
    - 7.875402373260775e-09
    - 4.270249169769727e-09
    - -2.730195380435755e-10
    - -5.400702738630555e-09
    - -1.0923486692424378e-08
    - -1.67195115422757e-08
    - -2.259485912662297e-08
    - -2.086557966254056e-08
    - -5.13323104520478e-07
    - -2.998314091276079e-09
    - 4.5551520265605656e-07
    - 1.0121924950698956e-08
    - -2.533920656556454e-07
    - 5.039495284879058e-09
    - -6.178896048879413e-08
    - -8.618697720451788e-10
  - - 0.00012271672016793972
    - -3.6521349928858245e-06
    - -4.839834584417929e-06
    - -4.067586567173395e-06
    - -2.6064736116895433e-06
    - -9.012506785525715e-07
    - 7.923637466762676e-07
    - 2.306764323221087e-06
    - 3.5270635945381323e-06
    - 4.37444676489644e-06
    - 4.788391599752532e-06
    - -5.462288362516122e-07
    - 3.0534061899750716e-09
    - 7.875402373260775e-09
    - 1.2608830730618272e-08
    - 1.6787860487020922e-08
    - 1.9941779792279804e-08
    - 2.1691924977892155e-08
    - 2.1740332628670637e-08
    - 1.98435433402933e-08
    - 1.5657316378543108e-08
    - -8.463618853747564e-09
    - 1.9218673200429626e-07
    - -1.16899460037117e-09
    - 7.149035928471875e-08
    - -8.286679435898537e-09
    - 9.339153613376661e-08
    - -5.987875879511057e-09
    - 1.1777314319412659e-07
    - -3.8345529215309173e-10
  - - 0.0002803853194526149
    - -8.300351521940657e-06
    - -1.1158383433572615e-05
    - -9.590729704682327e-06
    - -6.409124899406744e-06
    - -2.5833646905366726e-06
    - 1.3344414514404643e-06
    - 4.985955071960127e-06
    - 8.128183312827409e-06
    - 1.0596401363923811e-05
    - 1.2260035025815645e-05
    - -8.115000605269131e-07
    - -3.056109549985066e-09
    - 4.270249169769727e-09
    - 1.6787860487020922e-08
    - 3.036812642214842e-08
    - 4.307010643271804e-08
    - 5.363670597318904e-08
    - 6.118541832540648e-08
    - 6.503104316257955e-08
    - 6.41685214655493e-08
    - 1.0203853692936852e-08
    - 1.1179130255769925e-06
    - 1.3783763982109717e-09
    - -5.109445373352307e-07
    - -3.1189350340166606e-08
    - 5.487460172308905e-07
    - -1.9730766272087227e-08
    - 3.224245492718863e-07
    - 3.721859123255414e-10
  - - 0.0004326973182357942
    - -1.2798350078036193e-05
    - -1.7326812555111524e-05
    - -1.5047485784822087e-05
    - -1.0237686898713182e-05
    - -4.365351185257701e-06
    - 1.7352149859788454e-06
    - 7.523033295720789e-06
    - 1.263154928435033e-05
    - 1.681237325796222e-05
    - 1.9865051874582748e-05
    - -1.018322005599445e-06
    - -9.715089768912278e-09
    - -2.730195380435755e-10
    - 1.9941779792279804e-08
    - 4.307010643271804e-08
    - 6.569561647562249e-08
    - 8.568197535828431e-08
    - 1.0155962498463626e-07
    - 1.1219449323805786e-07
    - 1.1589604875043421e-07
    - 3.253219702843385e-08
    - 2.1324020874762233e-06
    - 4.212356371983346e-09
    - -1.215144375521677e-06
    - -5.516316083693295e-08
    - 1.04804127898432e-06
    - -3.421151599395515e-08
    - 5.205389562411997e-07
    - 1.2874849022775455e-09
  - - 0.0005646585101594163
    - -1.670498322432529e-05
    - -2.2748170806329546e-05
    - -1.9920714421405765e-05
    - -1.3742508346426758e-05
    - -6.101356263615471e-06
    - 1.9299126689149304e-06
    - 9.654990468897598e-06
    - 1.660132700756032e-05
    - 2.244788210145478e-05
    - 2.6931430641983628e-05
    - -1.139182858116235e-06
    - -1.633753283599717e-08
    - -5.400702738630555e-09
    - 2.1691924977892155e-08
    - 5.363670597318904e-08
    - 8.568197535828431e-08
    - 1.1489965177417397e-07
    - 1.3928996607625208e-07
    - 1.5730725145310419e-07
    - 1.6661272797154968e-07
    - 5.7069958428821653e-08
    - 3.1562971701081596e-06
    - 7.0964959076207666e-09
    - -1.99059961928908e-06
    - -7.816527524063591e-08
    - 1.5522596850726277e-06
    - -4.8226941297850987e-08
    - 6.946455240427911e-07
    - 2.2880373266910304e-09
  - - 0.0006661950375001172
    - -1.9723235631694428e-05
    - -2.7017995522216565e-05
    - -2.385752803856359e-05
    - -1.6682761738036818e-05
    - -7.688572465582283e-06
    - 1.8774908737748054e-06
    - 1.1204463484900927e-05
    - 1.974060625069192e-05
    - 2.710961755768398e-05
    - 3.299773182360379e-05
    - -1.1547388421615362e-06
    - -2.2567752721157063e-08
    - -1.0923486692424378e-08
    - 2.1740332628670637e-08
    - 6.118541832540648e-08
    - 1.0155962498463626e-07
    - 1.3928996607625208e-07
    - 1.7194435375342093e-07
    - 1.976343107316038e-07
    - 2.134537014496763e-07
    - 8.286527962907463e-08
    - 4.135159338377988e-06
    - 9.883072942738462e-09
    - -2.800036420960468e-06
    - -9.882399554651976e-08
    - 2.034630083744436e-06
    - -6.095431677170013e-08
    - 8.337737261686837e-07
    - 3.3216245758304424e-09
  - - 0.0007297482508414094
    - -2.1629796707307192e-05
    - -2.982966875323703e-05
    - -2.6587573573326213e-05
    - -1.8871013770890108e-05
    - -9.04352012875358e-06
    - 1.5515514715077246e-06
    - 1.203943917178514e-05
    - 2.182320170396685e-05
    - 3.0493741020814972e-05
    - 3.7703173446487914e-05
    - -1.0507138740419774e-06
    - -2.8155227635657645e-08
    - -1.67195115422757e-08
    - 1.98435433402933e-08
    - 6.503104316257955e-08
    - 1.1219449323805786e-07
    - 1.5730725145310419e-07
    - 1.976343107316038e-07
    - 2.3103803949611248e-07
    - 2.541607921664607e-07
    - 1.0913971536985278e-07
    - 5.025248245557524e-06
    - 1.2463331664192713e-08
    - -3.6118324667645727e-06
    - -1.1607511896533802e-07
    - 2.473634557042067e-06
    - -7.174354498754675e-08
    - 9.297798243134193e-07
    - 4.346898067950831e-09
  - - 0.0007443846486983848
    - -2.210064771810547e-05
    - -3.073515887573749e-05
    - -2.7711168403842347e-05
    - -2.0024239306003216e-05
    - -1.0032212175315134e-05
    - 9.255910395508554e-07
    - 1.1975472239258784e-05
    - 2.2519111733694036e-05
    - 3.214404773442166e-05
    - 4.049063959066235e-05
    - -8.091581780841896e-07
    - -3.272311157073731e-08
    - -2.259485912662297e-08
    - 1.5657316378543108e-08
    - 6.41685214655493e-08
    - 1.1589604875043421e-07
    - 1.6661272797154968e-07
    - 2.134537014496763e-07
    - 2.541607921664607e-07
    - 2.850930598132507e-07
    - 1.3444971737214162e-07
    - 5.754624233077193e-06
    - 1.4666986729778362e-08
    - -4.3732248290110835e-06
    - -1.2824492654334706e-07
    - 2.8338651718179374e-06
    - -7.955603289152849e-08
    - 9.696908820064584e-07
    - 5.3004131207492694e-09
  - - 0.00019472229182464863
    - -5.841615009148727e-06
    - -8.680647591837863e-06
    - -8.512615896378974e-06
    - -6.917408658433552e-06
    - -4.3915030994687435e-06
    - -1.2130584984865576e-06
    - 2.43469035966766e-06
    - 6.422992557288856e-06
    - 1.0658918498392463e-05
    - 1.5041776444688423e-05
    - 4.380333200704066e-07
    - -1.940203141734699e-08
    - -2.086557966254056e-08
    - -8.463618853747564e-09
    - 1.0203853692936852e-08
    - 3.253219702843385e-08
    - 5.7069958428821653e-08
    - 8.286527962907463e-08
    - 1.0913971536985278e-07
    - 1.3444971737214162e-07
    - 8.994367215749468e-08
    - 2.9579179478932577e-06
    - 8.888261088464447e-09
    - -2.7135352033882687e-06
    - -5.674895745266377e-08
    - 1.4590793370030595e-06
    - -3.53131604950589e-08
    - 3.1237562113199483e-07
    - 3.4684772752607517e-09
  - - 0.013318242990412808
    - -0.0003990134728553813
    - -0.0005626901743794487
    - -0.0005162088216728398
    - -0.00038229504051120875
    - -0.00020226519339606417
    - 1.6236835109173887e-07
    - 0.00020929930899187343
    - 0.00041423821298385396
    - 0.000607331630841107
    - 0.0007817161088415076
    - -8.625750991353692e-06
    - -6.618919186792892e-07
    - -5.13323104520478e-07
    - 1.9218673200429626e-07
    - 1.1179130255769925e-06
    - 2.1324020874762233e-06
    - 3.1562971701081596e-06
    - 4.135159338377988e-06
    - 5.025248245557524e-06
    - 5.754624233077193e-06
    - 2.9579179478932577e-06
    - 0.000132128200793951
    - 2.7207636222768544e-07
    - -0.0001062854456464022
    - -2.531972761803448e-06
    - 6.517682672616068e-05
    - -1.6384202527880888e-06
    - 1.9986968584503968e-05
    - 9.925708370703056e-08
  - - 3.0601441683615084e-05
    - -9.019718614923792e-07
    - -1.2591490739381684e-06
    - -1.1435244716457325e-06
    - -8.379880998306061e-07
    - -4.360560057615563e-07
    - 1.049714500719905e-08
    - 4.689179362955011e-07
    - 9.175521004903029e-07
    - 1.3420477345450153e-06
    - 1.7295275630631462e-06
    - 2.5527684672236764e-08
    - -2.8792519834246453e-09
    - -2.998314091276079e-09
    - -1.16899460037117e-09
    - 1.3783763982109717e-09
    - 4.212356371983346e-09
    - 7.0964959076207666e-09
    - 9.883072942738462e-09
    - 1.2463331664192713e-08
    - 1.4666986729778362e-08
    - 8.888261088464447e-09
    - 2.7207636222768544e-07
    - 1.2898799524856613e-09
    - -2.2131382739400254e-07
    - -6.722082201373828e-09
    - 1.338678496333986e-07
    - -3.6955064403900835e-09
    - 4.033310410072744e-08
    - 4.3348828821005834e-10
  - - -0.006183217972259427
    - 0.00019603791228647464
    - 0.0003021850924667562
    - 0.00030385356159636526
    - 0.0002504997456568024
    - 0.00016005828996520016
    - 4.4312133066481775e-05
    - -8.802782214762658e-05
    - -0.00023039543543723625
    - -0.00037791435944055233
    - -0.0005259555853171889
    - -9.94093914550762e-06
    - 4.5516563358716933e-07
    - 4.5551520265605656e-07
    - 7.149035928471875e-08
    - -5.109445373352307e-07
    - -1.215144375521677e-06
    - -1.99059961928908e-06
    - -2.800036420960468e-06
    - -3.6118324667645727e-06
    - -4.3732248290110835e-06
    - -2.7135352033882687e-06
    - -0.0001062854456464022
    - -2.2131382739400254e-07
    - 0.0001488385944610213
    - 1.7076448284233773e-06
    - -5.24808081503793e-05
    - 1.2131063021095955e-06
    - 9.11707582782013e-06
    - -2.209519366474797e-07
  - - -0.0003632223578712938
    - 1.0756052721907028e-05
    - 1.4812652808026755e-05
    - 1.3186929911465514e-05
    - 9.35065745729314e-06
    - 4.4763246251203885e-06
    - -7.735077458694012e-07
    - -5.969756795178736e-06
    - -1.0821011332282633e-05
    - -1.512835261374146e-05
    - -1.8722161214905193e-05
    - 4.7554866400676935e-07
    - 1.537072795129605e-08
    - 1.0121924950698956e-08
    - -8.286679435898537e-09
    - -3.1189350340166606e-08
    - -5.516316083693295e-08
    - -7.816527524063591e-08
    - -9.882399554651976e-08
    - -1.1607511896533802e-07
    - -1.2824492654334706e-07
    - -5.674895745266377e-08
    - -2.531972761803448e-06
    - -6.722082201373828e-09
    - 1.7076448284233773e-06
    - 5.899662126646274e-08
    - -1.2463382652620782e-06
    - 3.5933215816340285e-08
    - -5.134994208353437e-07
    - -2.0031153923025866e-09
  - - 0.006542079742611975
    - -0.00019602789653256388
    - -0.0002765209682210041
    - -0.0002537724011645175
    - -0.00018803700441115637
    - -9.959836525445554e-05
    - -1.0265091389914941e-07
    - 0.00010274493702765193
    - 0.00020358578436139926
    - 0.00029866159624103504
    - 0.00038459713606008977
    - -4.17195550586051e-06
    - -3.260025831488781e-07
    - -2.533920656556454e-07
    - 9.339153613376661e-08
    - 5.487460172308905e-07
    - 1.04804127898432e-06
    - 1.5522596850726277e-06
    - 2.034630083744436e-06
    - 2.473634557042067e-06
    - 2.8338651718179374e-06
    - 1.4590793370030595e-06
    - 6.517682672616068e-05
    - 1.338678496333986e-07
    - -5.24808081503793e-05
    - -1.2463382652620782e-06
    - 3.215143497574935e-05
    - -8.069790648159129e-07
    - 9.838929998270883e-06
    - 4.8861616471980093e-08
  - - -0.0002187709574617329
    - 6.506342361617277e-06
    - 9.018176191904732e-06
    - 8.091819862832188e-06
    - 5.801723977404117e-06
    - 2.8502805308586283e-06
    - -3.624024770752636e-07
    - -3.574783240646572e-06
    - -6.607511388538457e-06
    - -9.336909697041881e-06
    - -1.1656442001531494e-05
    - 2.945892355018652e-07
    - 8.446633798628475e-09
    - 5.039495284879058e-09
    - -5.987875879511057e-09
    - -1.9730766272087227e-08
    - -3.421151599395515e-08
    - -4.8226941297850987e-08
    - -6.095431677170013e-08
    - -7.174354498754675e-08
    - -7.955603289152849e-08
    - -3.53131604950589e-08
    - -1.6384202527880888e-06
    - -3.6955064403900835e-09
    - 1.2131063021095955e-06
    - 3.5933215816340285e-08
    - -8.069790648159129e-07
    - 2.2613140605989142e-08
    - -2.889264721995687e-07
    - -1.3170300622677874e-09
  - - 0.003811060341176306
    - -0.00010996485314108193
    - -0.0001449125580485994
    - -0.00012238185765681825
    - -8.048973402285444e-05
    - -3.158971465318649e-05
    - 1.779747453317145e-05
    - 6.371256317770365e-05
    - 0.00010360035849049827
    - 0.00013577585711680538
    - 0.00015883256834979008
    - -7.997263047362934e-06
    - -1.3141414166316366e-07
    - -6.178896048879413e-08
    - 1.1777314319412659e-07
    - 3.224245492718863e-07
    - 5.205389562411997e-07
    - 6.946455240427911e-07
    - 8.337737261686837e-07
    - 9.297798243134193e-07
    - 9.696908820064584e-07
    - 3.1237562113199483e-07
    - 1.9986968584503968e-05
    - 4.033310410072744e-08
    - 9.11707582782013e-06
    - -5.134994208353437e-07
    - 9.838929998270883e-06
    - -2.889264721995687e-07
    - 1.3091506273971751e-05
    - -4.157083184000953e-08
  - - 6.801341955587743e-06
    - -2.185566680786242e-07
    - -3.41876976979724e-07
    - -3.4665706929812687e-07
    - -2.868334073448415e-07
    - -1.833821555610604e-07
    - -5.06745164572036e-08
    - 1.005905463098623e-07
    - 2.624958102322182e-07
    - 4.294019185320768e-07
    - 5.962520361958722e-07
    - 2.0998544983817418e-08
    - -7.67746141856726e-10
    - -8.618697720451788e-10
    - -3.8345529215309173e-10
    - 3.721859123255414e-10
    - 1.2874849022775455e-09
    - 2.2880373266910304e-09
    - 3.3216245758304424e-09
    - 4.346898067950831e-09
    - 5.3004131207492694e-09
    - 3.4684772752607517e-09
    - 9.925708370703056e-08
    - 4.3348828821005834e-10
    - -2.209519366474797e-07
    - -2.0031153923025866e-09
    - 4.8861616471980093e-08
    - -1.3170300622677874e-09
    - -4.157083184000953e-08
    - 4.925949207017138e-10

